Explaining JWST star formation history at $z \sim 17$ by modifying $\Lambda$CDM

Recent cosmological observations indicate a $5\sigma$ discrepancy between the values of the Hubble constant $H_0$ derived from late and early universe probes. A further possible tension at the $\sim 3\sigma$ level arises from different measurements of $\sigma_8$. These measurements suggest the existence of new physics. Here, we explore several theories of modified gravity that may help to resolve these cosmological tensions. These include a family of phenomenological modified theories, where only Newton's gravitational constant and the Einstein-Boltzmann equations are affected. We consider one particular class of these theories: cosmologies with varying growth index $\gamma$ and varying dark energy Equation of State (EoS) $w_\Lambda$. We also consider the normal branch of the Dvali-Gabadadze-Porrati (nDGP) model as well as $k$-mouflage gravity, which involves a non-trivially coupled scalar field. Our main aim is to narrow down the modified gravity landscape by constraining each model using high-redshift JWST data. Several probes are considered in this work: Stellar Mass Function (SMF), Stellar Mass Density (SMD), Star Formation Rate Density (SFRD) and Ultra-Violet Luminosity Function (UVLF) along with the Epoch of Reionization (EoR). We find that generally, the choice of $r_c\gtrsim 10^{3.5}$ Mpc is preferred for nDGP, while $\beta\sim0.1$, $K_0\gtrsim 0.9$ is favored for $k$-mouflage. Moreover, in the context of phenomenological gravity, phantom-like dark energy EoS $w_\Lambda\lesssim -1$ is preferred over the quintessence.

==> UVLF_nDGP_double_power_1.py <==


# some_file.py
import matplotlib.cm as cm
from matplotlib.lines import Line2D
import numpy as np
import matplotlib.pyplot as plt
import scipy as sp
from scipy.integrate import odeint
from scipy import integrate
from scipy.special import lambertw
from matplotlib.ticker import (MultipleLocator, AutoMinorLocator)
import matplotlib.pylab as pl
import matplotlib as mpl
import matplotlib
from scipy import interpolate
import scipy
import sys
sys.path.insert(0, "../")
sys.path.insert(0,'../observational_data/GSMF')
from JWST_MG.reionization import reionization
from JWST_MG.cosmological_functions import cosmological_functions
from JWST_MG.constants import *
from JWST_MG.HMF import HMF
from JWST_MG.SMF import SMF
from JWST_MG.UVLF import UVLF
import matplotlib.colors as colorss
from matplotlib.ticker import MaxNLocator
from matplotlib.ticker import LinearLocator

from mpl_toolkits.axes_grid1 import make_axes_locatable
plt.rcParams.update({"text.usetex": True})


class OOMFormatter(matplotlib.ticker.ScalarFormatter):
    def __init__(self, order=0, fformat="%1.1f", offset=True, mathText=True):
        self.oom = order
        self.fformat = fformat
        matplotlib.ticker.ScalarFormatter.__init__(
            self, useOffset=offset, useMathText=mathText)

    def _set_order_of_magnitude(self):
        self.orderOfMagnitude = self.oom

    def _set_format(self, vmin=None, vmax=None):
        self.format = self.fformat
        if self._useMathText:
            self.format = r'$\mathdefault{%s}$' % self.format


plt.cla()
plt.figure()
plt.rcParams.update({"text.usetex": True})
fig = plt.figure(figsize=(4.25*1*.95*0.9, 1*2*0.95*0.9))
"""
ax = plt.subplot(4, 1, 1)


ax.xaxis.set_ticks([0, 0.25, 0.5, 0.75, 1])
ax.yaxis.set_ticks([0, 0.5, 1, 1.5])


ax.xaxis.set_minor_locator(AutoMinorLocator())
ax.yaxis.set_minor_locator(AutoMinorLocator())


plt.tick_params(axis='both', which='major', direction="in",
                labelsize=14, length=5, top=True, right=True)
plt.tick_params(axis='both', which='minor', direction="in",
                labelsize=11, length=4, top=True, right=True)
plt.tick_params(axis='both', which='major',
                direction="in", labelsize=14, length=5)
plt.tick_params(axis='both', which='minor',
                direction="in", labelsize=11, length=4)


model = 'E11'
model_H = 'LCDM'
model_SFR = 'toy'

par2 = 6/11
ac = 1
a_arr = np.linspace(ai, ac, 10000)
pars1 = np.linspace(1, -1, 2)

n = len(pars1)
colors = pl.cm.Blues(np.linspace(0, 1, n))

for i in range(len(pars1)):
    par1 = pars1[i]
    deltac = delta_c(ac, model, model_H, par1, par2)
    deltai_collapse = deltac.binary_search_di(
        ac, model, model_H, par1, par2, 0, len(delta_ini), abs_err)
    delta = deltac.linear(deltai_collapse, ac,
                          model, model_H, par1, par2)
    print("a")
    # print(Deltavir)
    plt.plot(delta[:, 0], delta[:, 1], c=colors[i])


norm = plt.Normalize(pars1.min(), pars1.max())
cbar = plt.colorbar(mpl.cm.ScalarMappable(cmap=pl.cm.Blues, norm=norm), ax=ax)
cbar.set_label(r'$E_{11}$', fontsize=16)

plt.ylabel(r'$\delta_{\rm m}(a)$', size='16')

# plt.xlim(10**(-3),1)
# plt.legend(loc='best')
plt.grid(".")
ax.set_xticklabels([])

h, l = ax.get_legend_handles_labels()
kw = dict(ncol=3, loc="lower center",
          fancybox=True, fontsize=11, frameon=False)
leg1 = ax.legend(h[:], l[:], bbox_to_anchor=[0.5, 1.08], **kw)
ax.add_artist(leg1)
plt.axhline(1.675, c='tab:gray', lw=0.8)
plt.text(0.1, 1.375, r'$\delta_{\rm c}|_{G_{\rm eff}=1}$',
         fontsize=13, c='tab:grey')
ax.fill_between([-0.1, 1.1], 1.675-0.025, 1.675 +
                0.025, alpha=0.25, color='tab:gray')
plt.xlim(-0.05, 1.05)

ax = plt.subplot(4, 1, 2)


ax.xaxis.set_ticks([0, 0.25, 0.5, 0.75, 1])
ax.yaxis.set_ticks([0, 0.5, 1, 1.5])


ax.xaxis.set_minor_locator(AutoMinorLocator())
ax.yaxis.set_minor_locator(AutoMinorLocator())


plt.tick_params(axis='both', which='major', direction="in",
                labelsize=14, length=5, top=True, right=True)
plt.tick_params(axis='both', which='minor', direction="in",
                labelsize=11, length=4, top=True, right=True)
plt.tick_params(axis='both', which='major',
                direction="in", labelsize=14, length=5)
plt.tick_params(axis='both', which='minor',
                direction="in", labelsize=11, length=4)


model = 'gmu'
model_H = 'LCDM'
model_SFR = 'toy'

par2 = 6/11
ac = 1
a_arr = np.linspace(ai, ac, 10000)
pars1 = np.linspace(0, 1, 2)

n = len(pars1)
colors = pl.cm.Blues(np.linspace(0, 1, n))

for i in range(len(pars1)):
    par1 = pars1[i]
    deltac = delta_c(ac, model, model_H, par1, par2)
    deltai_collapse = deltac.binary_search_di(
        ac, model, model_H, par1, par2, 0, len(delta_ini), abs_err)
    delta = deltac.linear(deltai_collapse, ac,
                          model, model_H, par1, par2)
    print("a")
    # print(Deltavir)
    plt.plot(delta[:, 0], delta[:, 1], c=colors[i])


norm = plt.Normalize(pars1.min(), pars1.max())
cbar = plt.colorbar(mpl.cm.ScalarMappable(cmap=pl.cm.Blues, norm=norm), ax=ax)
cbar.set_label(r'$g_{\mu}$', fontsize=16)

plt.ylabel(r'$\delta_{\rm m}(a)$', size='16')

# plt.xlim(10**(-3),1)
# plt.legend(loc='best')
plt.grid(".")
ax.set_xticklabels([])

h, l = ax.get_legend_handles_labels()
kw = dict(ncol=3, loc="lower center",
          fancybox=True, fontsize=11, frameon=False)
leg1 = ax.legend(h[:], l[:], bbox_to_anchor=[0.5, 1.08], **kw)
ax.add_artist(leg1)
plt.axhline(1.675, c='tab:gray', lw=0.8)
plt.text(0.1, 1.375, r'$\delta_{\rm c}|_{G_{\rm eff}=1}$',
         fontsize=13, c='tab:grey')
ax.fill_between([-0.1, 1.1], 1.675-0.025, 1.675 +
                0.025, alpha=0.25, color='tab:gray')
plt.xlim(-0.05, 1.05)
"""

"""
ax = plt.subplot(4, 1, 3)


ax.xaxis.set_ticks([0, 0.25, 0.5, 0.75, 1])

ax.yaxis.set_ticks([0, 0.5, 1, 1.5])

ax.xaxis.set_minor_locator(AutoMinorLocator())
ax.yaxis.set_minor_locator(AutoMinorLocator())


plt.tick_params(axis='both', which='major', direction="in",
                labelsize=14, length=5, top=True, right=True)
plt.tick_params(axis='both', which='minor', direction="in",
                labelsize=11, length=4, top=True, right=True)
plt.tick_params(axis='both', which='major',
                direction="in", labelsize=14, length=5)
plt.tick_params(axis='both', which='minor',
                direction="in", labelsize=11, length=4)


model = 'DES'
model_H = 'LCDM'
model_SFR = 'toy'

pars2 = np.array([0, 5, -5])
ac = 1
a_arr = np.linspace(ai, ac, 10000)
pars1 = np.linspace(0, 1, 2)

n = len(pars1)
colors = np.array([pl.cm.Blues(np.linspace(0, 1, n)), pl.cm.Reds(
    np.linspace(0, 1, n)), pl.cm.Purples(np.linspace(0, 1, n))])

for j in range(len(pars2)):
    par2 = pars2[j]
    for i in range(len(pars1)):
        par1 = pars1[i]
        deltac = delta_c(ac, model, model_H, par1, par2)
        deltai_collapse = deltac.binary_search_di(
            ac, model, model_H, par1, par2, 0, len(delta_ini), abs_err)
        delta = deltac.linear(deltai_collapse, ac,
                              model, model_H, par1, par2)
        print("a")
        # print(Deltavir)
        plt.plot(delta[:, 0], delta[:, 1], c=colors[j][i], alpha=0.3, lw=0.75)


norm = plt.Normalize(pars1.min(), pars1.max())
cbar = plt.colorbar(mpl.cm.ScalarMappable(cmap=pl.cm.Blues, norm=norm), ax=ax)
cbar.set_label(r'$T_{1}$', fontsize=16)

plt.ylabel(r'$\delta_{\rm m}(a)$', size='16')

# plt.xlim(10**(-3),1)
# plt.legend(loc='best')
plt.grid(".")
ax.set_xticklabels([])

h, l = ax.get_legend_handles_labels()


line1 = Line2D([0], [0], label=r'$T_2=0$', color='tab:blue')
line2 = Line2D([0], [0], label=r'$T_2=5$', color='tab:red')
line3 = Line2D([0], [0], label=r'$T_2=-5$', color='tab:purple')
h.extend([line1, line2, line3])
kw = dict(ncol=1,
          fancybox=True, fontsize=10, frameon=False)
# leg1 = ax.legend(h[:], l[:], bbox_to_anchor=[0.5, 1.08], **kw)
ax.legend(handles=h, loc='lower right', **kw)

plt.axhline(1.675, c='tab:gray', lw=0.8)
plt.text(0.1, 1.375, r'$\delta_{\rm c}|_{G_{\rm eff}=1}$',
         fontsize=13, c='tab:grey')
ax.fill_between([-0.1, 1.1], 1.675-0.025, 1.675 +
                0.025, alpha=0.4, color='tab:gray')
plt.xlim(-0.05, 1.05)
"""



#plt.errorbar(x, y, yerr=yerr, xerr=xerr, fmt='.')
from multiprocessing import Pool
#############################################
#
# extract spectra and plot them
#
#############################################
import numpy as np
import matplotlib.pyplot as plt
import scipy as sp
from scipy.integrate import odeint
from scipy import integrate
from scipy.special import lambertw
from matplotlib.ticker import (MultipleLocator, AutoMinorLocator)
import matplotlib.pylab as pl
from matplotlib.text import Annotation
from matplotlib.transforms import Affine2D

class LineAnnotation(Annotation):
    """A sloped annotation to *line* at position *x* with *text*
    Optionally an arrow pointing from the text to the graph at *x* can be drawn.
    Usage
    -----
    fig, ax = subplots()
    x = linspace(0, 2*pi)
    line, = ax.plot(x, sin(x))
    ax.add_artist(LineAnnotation("text", line, 1.5))
    """

    def __init__(
        self, text, line, x, xytext=(0, 5), textcoords="offset points", **kwargs
    ):
        """Annotate the point at *x* of the graph *line* with text *text*.

        By default, the text is displayed with the same rotation as the slope of the
        graph at a relative position *xytext* above it (perpendicularly above).

        An arrow pointing from the text to the annotated point *xy* can
        be added by defining *arrowprops*.

        Parameters
        ----------
        text : str
            The text of the annotation.
        line : Line2D
            Matplotlib line object to annotate
        x : float
            The point *x* to annotate. y is calculated from the points on the line.
        xytext : (float, float), default: (0, 5)
            The position *(x, y)* relative to the point *x* on the *line* to place the
            text at. The coordinate system is determined by *textcoords*.
        **kwargs
            Additional keyword arguments are passed on to `Annotation`.

        See also
        --------
        `Annotation`
        `line_annotate`
        """
        assert textcoords.startswith(
            "offset "
        ), "*textcoords* must be 'offset points' or 'offset pixels'"

        self.line = line
        self.xytext = xytext

        # Determine points of line immediately to the left and right of x
        xs, ys = line.get_data()

        def neighbours(x, xs, ys, try_invert=True):
            inds, = np.where((xs <= x)[:-1] & (xs > x)[1:])
            if len(inds) == 0:
                assert try_invert, "line must cross x"
                return neighbours(x, xs[::-1], ys[::-1], try_invert=False)

            i = inds[0]
            return np.asarray([(xs[i], ys[i]), (xs[i+1], ys[i+1])])
        
        self.neighbours = n1, n2 = neighbours(x, xs, ys)
        
        # Calculate y by interpolating neighbouring points
        y = n1[1] + ((x - n1[0]) * (n2[1] - n1[1]) / (n2[0] - n1[0]))

        kwargs = {
            "horizontalalignment": "center",
            "rotation_mode": "anchor",
            **kwargs,
        }
        super().__init__(text, (x, y), xytext=xytext, textcoords=textcoords, **kwargs)

    def get_rotation(self):
        """Determines angle of the slope of the neighbours in display coordinate system
        """
        transData = self.line.get_transform()
        dx, dy = np.diff(transData.transform(self.neighbours), axis=0).squeeze()
        return np.rad2deg(np.arctan2(dy, dx))

    def update_positions(self, renderer):
        """Updates relative position of annotation text
        Note
        ----
        Called during annotation `draw` call
        """
        xytext = Affine2D().rotate_deg(self.get_rotation()).transform(self.xytext)
        self.set_position(xytext)
        super().update_positions(renderer)


def line_annotate(text, line, x, *args, **kwargs):
    """Add a sloped annotation to *line* at position *x* with *text*

    Optionally an arrow pointing from the text to the graph at *x* can be drawn.

    Usage
    -----
    x = linspace(0, 2*pi)
    line, = ax.plot(x, sin(x))
    line_annotate("sin(x)", line, 1.5)

    See also
    --------
    `LineAnnotation`
    `plt.annotate`
    """
    ax = line.axes
    a = LineAnnotation(text, line, x, *args, **kwargs)
    if "clip_on" in kwargs:
        a.set_clip_path(ax.patch)
    ax.add_artist(a)
    return a


    
def load_harikane2023_specz(redshift, type=0):
    """
    Load the data from Harikane et al. 2023 
    """
    f = np.genfromtxt('../observational_data/Harikane2023_Specz.dat', names=True, delimiter=',')
    select = (f['z'] == redshift) & (f['type'] == type)
    log_density = np.log10(f['density'][select])
    density_lower = np.array([max(1e-10, x) for x in (f['density'][select] - f['lower_err'][select])])

    log_lower_err = log_density - np.log10(density_lower)
    log_upper_err = np.log10(f['density'][select] + f['upper_err'][select]) - log_density

    return f['ABmag'][select], log_density, log_lower_err, log_upper_err

def plot_specz_constraints(redshift, ax=None, **kwargs):
    x,y,ylo,yup = load_harikane2023_specz(redshift=redshift, type=0)
    ax.errorbar( x, y, yerr=(ylo, yup), **kwargs)
    x,y,ylo,yup = load_harikane2023_specz(redshift=redshift, type=1)
    ax.errorbar( x, y, yerr=(ylo, yup), lolims=True, **kwargs)
    ax.errorbar( x, y, yerr=(ylo, yup), **kwargs)
    x,y,ylo,yup = load_harikane2023_specz(redshift=redshift, type=2)
    ylo = np.array([0.3 for t in ylo if t==0])
    ax.errorbar( x, y, yerr=(ylo, yup), uplims=True, **kwargs)
    ax.errorbar( x, y, yerr=(ylo, yup), **kwargs)




mpl.rcParams['axes.linewidth'] = 1.5

plt.cla()
plt.figure()
plt.rcParams.update({"text.usetex": True})
fig = plt.figure(figsize=(4.25*2*.95*0.9, 2*5*1.05*0.9))


nn = 1
z_smf_arr = [4]

for z_smf in z_smf_arr:
    ax_Pk = plt.subplot(4,2,nn)

    
    ax_Pk.xaxis.set_minor_locator(AutoMinorLocator())
    ax_Pk.yaxis.set_minor_locator(AutoMinorLocator())


    plt.tick_params(axis='both', which='major', direction="in",
                    labelsize=14, length=5, top=True, right=True, width = 1.5)
    plt.tick_params(axis='both', which='minor', direction="in",
                    labelsize=11, length=4, top=True, right=True, width = 1.1)
    plt.tick_params(axis='both', which='major',
                    direction="in", labelsize=14, length=5, width = 1.5)
    plt.tick_params(axis='both', which='minor',
                    direction="in", labelsize=11, length=4, width = 1.1)




    obs = number_density(feature='GLF_UV', z_target=z_smf, h=h)
    j_data = 0
    k_func = 0
    colors         = ['#e41a1c','#377eb8','#4daf4a','#984ea3',\
                    '#ff7f00','#a65628','#f781bf','#999999']*4
    color_maps     = ['Reds', 'Blues', 'Greens'] *4
    markers        = ['o','s','v','^','<','>','p','*','D','.','8']*4
    linestyles     = ['-','--','-.',':']*4

    for ii in range(obs.n_target_observation):
        data       = obs.target_observation['Data'][ii]
        label      = obs.target_observation.index[ii]
        datatype   = obs.target_observation['DataType'][ii]
        color = 'tab:gray'
        marker     = '.'
        linestyle  = linestyles[k_func]
        if datatype == 'data':
            data[:,1:] = np.log10(data[:,1:])
            if  ii == 0:
                ind_3 = np.argwhere(np.isnan(data[:,3]))
                ind_2 = np.argwhere(np.isnan(data[:,2]))
                data[ind_3,3] = data[ind_3,2]
                data[ind_2,2] = data[ind_2,3]
                
                ax_Pk.errorbar(data[:,0],  data[:,1],yerr = np.abs([data[:,1]-data[:,3],data[:,2]- data[:,1]]),\
                            label=r'$\rm pre-JWST$',capsize=2,ecolor=color,color='w',marker=marker,markersize=6,markeredgewidth=1.3, elinewidth=1,ls='None',markeredgecolor=color, zorder= 3)
            else:
                ax_Pk.errorbar(data[:,0],  data[:,1],yerr = np.abs([data[:,1]-data[:,3],data[:,2]- data[:,1]]),\
                        capsize=2,ecolor=color,color='w',marker=marker,markersize=6,markeredgewidth=1.3, elinewidth=1,ls='None',markeredgecolor=color, zorder= 3)
            
            j_data +=1


    color = 'k'
    marker='^'
    plot_specz_constraints(redshift=int(z_smf), ax=ax_Pk,capsize=2,ecolor=color,color='w',marker='^',markersize=6,markeredgewidth=1.3, elinewidth=1,ls='None',markeredgecolor=color, zorder= 3)

    if z_smf in [12,10,9]:
        ax_Pk.errorbar(-100, 1, yerr=1,capsize=2,ecolor=color,color='w',marker='^',markersize=6,markeredgewidth=1.3, elinewidth=1,ls='None',markeredgecolor=color, zorder= 3, label = r'$\rm JWST$')



    pool_cpu = Pool(8)

    model = 'nDGP'
    model_H = 'nDGP'
    model_SFR = 'double_power'
    pars1 = np.logspace(2.5,4,10)
    par2 = 0
    f0 = 0.21
    n = len(pars1)
    cmap3 = matplotlib.colors.LinearSegmentedColormap.from_list("", ["white","#8da0cb"])

    colors = cmap3(np.linspace(0, 1, n))
    
    Pk_arr = []
    for par1 in pars1:
        HMF_library = HMF(1/(1+z_smf), model, model_H, par1, par2, 1e8)
        Pk_arr.append(np.array(HMF_library.Pk(1/(1+z_smf), model, par1, par2))*h**3)
    k = kvec/h
    Masses = np.logspace(6,16,150)


    UVLF_library = UVLF(1/(1+z_smf), model, model_H, model_SFR, pars1, par2, Masses, f0)

    sigma_uv = 0.4
    iterable = [(1/(1+z_smf), rhom, model, model_H, model_SFR, par1, par2, Masses, k, Pk_arr[i], f0, sigma_uv) for i,par1 in enumerate(pars1)]
    MUV, UVLF_obs = zip(*pool_cpu.starmap(UVLF_library.compute_uv_luminosity_function,tqdm(iterable, total=len(pars1))))
    for i in range(len(UVLF_obs)):
        ax_Pk.plot(MUV[i], np.log10(UVLF_obs[i]), c = colors[i], lw=  1)

    pars1 = np.array([1e8])
    Pk_arr = []
    for par1 in pars1:
        HMF_library = HMF(1/(1+z_smf), model, model_H, par1, par2, 1e8)
        Pk_arr.append(np.array(HMF_library.Pk(1/(1+z_smf), model, par1, par2))*h**3)
    k = kvec/h
    Masses = np.logspace(5,19,250)

    UVLF_library = UVLF(1/(1+z_smf), model, model_H, model_SFR, pars1, par2, Masses, f0)

    sigmas = np.array([2,4])
    iterable = [(1/(1+z_smf), rhom, model, model_H, model_SFR, par1, par2, Masses, k, Pk_arr[0], f0, sigma_uv) for sigma_uv in sigmas]
    MUV, UVLF_obs = zip(*pool_cpu.starmap(UVLF_library.compute_uv_luminosity_function,tqdm(iterable, total=len(sigmas))))
    for i in range(len(UVLF_obs)):
        line, = ax_Pk.plot(MUV[i], np.log10(UVLF_obs[i]), c = 'k', lw=4, alpha=0.2)
        if nn == 8:
            line_annotate(r'$\sigma_{\rm UV}=' + str(sigmas[i]) + '$',line,-22.5, c = 'tab:gray', fontsize = 9)
        else:
            line_annotate(r'$\sigma_{\rm UV}=' + str(sigmas[i]) + '$',line,-23, c = 'tab:gray', fontsize = 9)
    


    #ax_Pk.fill_between(np.log10(Masses_star[2]), np.log10(SMF_obs[0]), np.log10(SMF_obs[2]), color='tab:gray', alpha=0.3)

    #plt.errorbar(x.get('Duncan'),y.get('Duncan'),yerr=[yerr_down.get('Duncan'),yerr_up.get('Duncan')], c = 'tab:orange', capsize = 2, ls = 'None', marker = '.', label = r'$\rm Duncan+14$')
    #plt.errorbar(x.get('Song'),y.get('Song'),yerr=[yerr_down.get('Song'),yerr_up.get('Song')], c = 'tab:orange', capsize = 2, ls = 'None', marker = 's', label = r'$\rm Song+16$')
    #plines = plt.errorbar(x.get('Duncan'),y.get('Duncan'),yerr=[yerr_down.get('Duncan'),yerr_up.get('Duncan')],capsize=0,ecolor='tab:blue',color='w',marker='o',markersize=4,markeredgewidth=1, elinewidth=1.2,ls='None',markeredgecolor='tab:blue')
    #plines = plt.errorbar(x.get('Song'),y.get('Song'),yerr=[yerr_down.get('Song'),yerr_up.get('Song')],capsize=0,ecolor='tab:orange',color='w',marker='s',markersize=4,markeredgewidth=1, elinewidth=1.2,ls='None',markeredgecolor='tab:orange')


    #plines = plt.errorbar(x.get('Navarro'),y.get('Navarro'),yerr=[yerr_down.get('Navarro'),yerr_up.get('Navarro')],capsize=0,ecolor='k',color='w',marker=markers[j_data+1],markersize=4,markeredgewidth=1, elinewidth=1.2,ls='None',markeredgecolor='k', label = r'$\rm Navarro+2024$')

    # plt.scatter(1/a_vir-1, vir2, c = 'tab:orange')
    plt.xlim(-26,-12)
    plt.ylim(-8,-0.5)
    if nn != len(z_smf_arr) and nn != len(z_smf_arr)-1:
        if nn % 2 == 0:
            ax_Pk.set_xticklabels([])
            ax_Pk.set_yticklabels([])
            if nn == 2:
                #cbar.ax.tick_params(size=8, width=2, direction='in')
                """ax_divider = make_axes_locatable(ax_Pk)
                norm = colorss.LogNorm(pars1.min(), pars1.max())
                cax = ax_divider.append_axes("top", size="7%", pad="2%")
                cb = fig.colorbar(mpl.cm.ScalarMappable(cmap=cmap3, norm=norm), cax=cax, orientation="horizontal", location = 'top')
                cb.set_label(r'$r_c$', fontsize=16)
                fig.colorbar(mappable, ax=axs)"""
        else:
            if nn == 1:
                nbins = len(ax_Pk.get_yticklabels())
                ax_Pk.yaxis.set_major_locator(MaxNLocator(nbins=nbins,prune='lower'))
            else:
                nbins = len(ax_Pk.get_yticklabels())
                ax_Pk.yaxis.set_major_locator(MaxNLocator(nbins=nbins,prune='both'))
            ax_Pk.set_xticklabels([])
            ax_Pk.set_ylabel(r'$\log_{10}\phi_{\rm UV}\;[\rm Mpc^{-3}]$', size = '16')
    else:
        if nn % 2 == 0:
            ax_Pk.set_xlabel(r'$M_{\rm UV}\;[\rm mag]$', size = '16')
            ax_Pk.set_yticklabels([])
        else:
            ax_Pk.set_xlabel(r'$M_{\rm UV}\;[\rm mag]$', size = '16')
            ax_Pk.set_ylabel(r'$\log_{10}\phi_{\rm UV}\;[\rm Mpc^{-3}]$', size = '16')
            nbins = len(ax_Pk.get_yticklabels())
            ax_Pk.yaxis.set_major_locator(MaxNLocator(nbins=nbins,prune='upper'))

    plt.grid(".")
    
    #ax_Pk.text(0.8,0.85,r'$z='+str(int(round(z_smf)))+r'$', size = '15', transform=ax_Pk.transAxes)
    
    legend1 = ax_Pk.legend(loc='lower left',fancybox=True, fontsize=10)
    legend1.get_frame().set_facecolor('none')
    legend1.get_frame().set_linewidth(0.0)
    ax_Pk.add_artist(legend1)
    
    nn += 1




nn = 2
z_smf_arr = [5,6,7,8,9,10,12]

for z_smf in z_smf_arr:
    ax_Pk = plt.subplot(4,2,nn)

    
    ax_Pk.xaxis.set_minor_locator(AutoMinorLocator())
    ax_Pk.yaxis.set_minor_locator(AutoMinorLocator())


    plt.tick_params(axis='both', which='major', direction="in",
                    labelsize=14, length=5, top=True, right=True, width = 1.5)
    plt.tick_params(axis='both', which='minor', direction="in",
                    labelsize=11, length=4, top=True, right=True, width = 1.1)
    plt.tick_params(axis='both', which='major',
                    direction="in", labelsize=14, length=5, width = 1.5)
    plt.tick_params(axis='both', which='minor',
                    direction="in", labelsize=11, length=4, width = 1.1)




    obs = number_density(feature='GLF_UV', z_target=z_smf, h=h)
    j_data = 0
    k_func = 0
    colors         = ['#e41a1c','#377eb8','#4daf4a','#984ea3',\
                    '#ff7f00','#a65628','#f781bf','#999999']*4
    color_maps     = ['Reds', 'Blues', 'Greens'] *4
    markers        = ['o','s','v','^','<','>','p','*','D','.','8']*4
    linestyles     = ['-','--','-.',':']*4

    for ii in range(obs.n_target_observation):
        data       = obs.target_observation['Data'][ii]
        label      = obs.target_observation.index[ii]
        datatype   = obs.target_observation['DataType'][ii]
        color = 'tab:gray'
        marker     = '.'
        linestyle  = linestyles[k_func]
        if datatype == 'data':
            data[:,1:] = np.log10(data[:,1:])
            if  ii == 0:
                ind_3 = np.argwhere(np.isnan(data[:,3]))
                ind_2 = np.argwhere(np.isnan(data[:,2]))
                data[ind_3,3] = data[ind_3,2]
                data[ind_2,2] = data[ind_2,3]
                
                ax_Pk.errorbar(data[:,0],  data[:,1],yerr = np.abs([data[:,1]-data[:,3],data[:,2]- data[:,1]]),\
                            label=r'$\rm pre-JWST$',capsize=2,ecolor=color,color='w',marker=marker,markersize=6,markeredgewidth=1.3, elinewidth=1,ls='None',markeredgecolor=color, zorder= 3)
            else:
                ax_Pk.errorbar(data[:,0],  data[:,1],yerr = np.abs([data[:,1]-data[:,3],data[:,2]- data[:,1]]),\
                        capsize=2,ecolor=color,color='w',marker=marker,markersize=6,markeredgewidth=1.3, elinewidth=1,ls='None',markeredgecolor=color, zorder= 3)
            
            j_data +=1


    color = 'k'
    marker='^'
    plot_specz_constraints(redshift=int(z_smf), ax=ax_Pk,capsize=2,ecolor=color,color='w',marker='^',markersize=6,markeredgewidth=1.3, elinewidth=1,ls='None',markeredgecolor=color, zorder= 3)

    if z_smf in [12,10,9]:
        ax_Pk.errorbar(-100, 1, yerr=1,capsize=2,ecolor=color,color='w',marker='^',markersize=6,markeredgewidth=1.3, elinewidth=1,ls='None',markeredgecolor=color, zorder= 3, label = r'$\rm JWST$')


    model = 'nDGP'
    model_H = 'nDGP'
    model_SFR = 'double_power'
    pars1 = np.logspace(2.5,4,10)
    par2 = 0
    f0 = 0.21
    n = len(pars1)
    cmap3 = matplotlib.colors.LinearSegmentedColormap.from_list("", ["white","#8da0cb"])

    colors = cmap3(np.linspace(0, 1, n))
    
    Pk_arr = []
    for par1 in pars1:
        HMF_library = HMF(1/(1+z_smf), model, model_H, par1, par2, 1e8)
        Pk_arr.append(np.array(HMF_library.Pk(1/(1+z_smf), model, par1, par2))*h**3)
    k = kvec/h
    Masses = np.logspace(6,16,150)


    UVLF_library = UVLF(1/(1+z_smf), model, model_H, model_SFR, pars1, par2, Masses, f0)

    sigma_uv = 0.4
    iterable = [(1/(1+z_smf), rhom, model, model_H, model_SFR, par1, par2, Masses, k, Pk_arr[i], f0, sigma_uv) for i,par1 in enumerate(pars1)]
    MUV, UVLF_obs = zip(*pool_cpu.starmap(UVLF_library.compute_uv_luminosity_function,tqdm(iterable, total=len(pars1))))
    for i in range(len(UVLF_obs)):
        ax_Pk.plot(MUV[i], np.log10(UVLF_obs[i]), c = colors[i], lw=  1)

    pars1 = np.array([1e8])
    Pk_arr = []
    for par1 in pars1:
        HMF_library = HMF(1/(1+z_smf), model, model_H, par1, par2, 1e8)
        Pk_arr.append(np.array(HMF_library.Pk(1/(1+z_smf), model, par1, par2))*h**3)
    k = kvec/h
    Masses = np.logspace(5,19,250)

    UVLF_library = UVLF(1/(1+z_smf), model, model_H, model_SFR, pars1, par2, Masses, f0)

    sigmas = np.array([2,4])
    iterable = [(1/(1+z_smf), rhom, model, model_H, model_SFR, par1, par2, Masses, k, Pk_arr[0], f0, sigma_uv) for sigma_uv in sigmas]
    MUV, UVLF_obs = zip(*pool_cpu.starmap(UVLF_library.compute_uv_luminosity_function,tqdm(iterable, total=len(sigmas))))
    for i in range(len(UVLF_obs)):
        line, = ax_Pk.plot(MUV[i], np.log10(UVLF_obs[i]), c = 'k', lw=4, alpha=0.2)
        if nn == 8:
            line_annotate(r'$\sigma_{\rm UV}=' + str(sigmas[i]) + '$',line,-22.5, c = 'tab:gray', fontsize = 9)
        else:
            line_annotate(r'$\sigma_{\rm UV}=' + str(sigmas[i]) + '$',line,-23, c = 'tab:gray', fontsize = 9)
    


    #ax_Pk.fill_between(np.log10(Masses_star[2]), np.log10(SMF_obs[0]), np.log10(SMF_obs[2]), color='tab:gray', alpha=0.3)

    #plt.errorbar(x.get('Duncan'),y.get('Duncan'),yerr=[yerr_down.get('Duncan'),yerr_up.get('Duncan')], c = 'tab:orange', capsize = 2, ls = 'None', marker = '.', label = r'$\rm Duncan+14$')
    #plt.errorbar(x.get('Song'),y.get('Song'),yerr=[yerr_down.get('Song'),yerr_up.get('Song')], c = 'tab:orange', capsize = 2, ls = 'None', marker = 's', label = r'$\rm Song+16$')
    #plines = plt.errorbar(x.get('Duncan'),y.get('Duncan'),yerr=[yerr_down.get('Duncan'),yerr_up.get('Duncan')],capsize=0,ecolor='tab:blue',color='w',marker='o',markersize=4,markeredgewidth=1, elinewidth=1.2,ls='None',markeredgecolor='tab:blue')
    #plines = plt.errorbar(x.get('Song'),y.get('Song'),yerr=[yerr_down.get('Song'),yerr_up.get('Song')],capsize=0,ecolor='tab:orange',color='w',marker='s',markersize=4,markeredgewidth=1, elinewidth=1.2,ls='None',markeredgecolor='tab:orange')


    #plines = plt.errorbar(x.get('Navarro'),y.get('Navarro'),yerr=[yerr_down.get('Navarro'),yerr_up.get('Navarro')],capsize=0,ecolor='k',color='w',marker=markers[j_data+1],markersize=4,markeredgewidth=1, elinewidth=1.2,ls='None',markeredgecolor='k', label = r'$\rm Navarro+2024$')

    # plt.scatter(1/a_vir-1, vir2, c = 'tab:orange')
    plt.xlim(-26,-12)
    plt.ylim(-8,-0.5)
    if nn != len(z_smf_arr) and nn != len(z_smf_arr)-1:
        if nn % 2 == 0:
            ax_Pk.set_xticklabels([])
            ax_Pk.set_yticklabels([])
            if nn == 2:
                #cbar.ax.tick_params(size=8, width=2, direction='in')
                """ax_divider = make_axes_locatable(ax_Pk)
                norm = colorss.LogNorm(pars1.min(), pars1.max())
                cax = ax_divider.append_axes("top", size="7%", pad="2%")
                cb = fig.colorbar(mpl.cm.ScalarMappable(cmap=cmap3, norm=norm), cax=cax, orientation="horizontal", location = 'top')
                cb.set_label(r'$r_c$', fontsize=16)
                fig.colorbar(mappable, ax=axs)"""
        else:
            if nn == 1:
                nbins = len(ax_Pk.get_yticklabels())
                ax_Pk.yaxis.set_major_locator(MaxNLocator(nbins=nbins,prune='lower'))
            else:
                nbins = len(ax_Pk.get_yticklabels())
                ax_Pk.yaxis.set_major_locator(MaxNLocator(nbins=nbins,prune='both'))
            ax_Pk.set_xticklabels([])
            ax_Pk.set_ylabel(r'$\log_{10}\phi_{\rm UV}\;[\rm Mpc^{-3}]$', size = '16')
    else:
        if nn % 2 == 0:
            ax_Pk.set_xlabel(r'$M_{\rm UV}\;[\rm mag]$', size = '16')
            ax_Pk.set_yticklabels([])
        else:
            ax_Pk.set_xlabel(r'$M_{\rm UV}\;[\rm mag]$', size = '16')
            ax_Pk.set_ylabel(r'$\log_{10}\phi_{\rm UV}\;[\rm Mpc^{-3}]$', size = '16')
            nbins = len(ax_Pk.get_yticklabels())
            ax_Pk.yaxis.set_major_locator(MaxNLocator(nbins=nbins,prune='upper'))

    plt.grid(".")
    
    #ax_Pk.text(0.8,0.85,r'$z='+str(int(round(z_smf)))+r'$', size = '15', transform=ax_Pk.transAxes)
    
    legend1 = ax_Pk.legend(loc='lower left',fancybox=True, fontsize=10)
    legend1.get_frame().set_facecolor('none')
    legend1.get_frame().set_linewidth(0.0)
    ax_Pk.add_artist(legend1)
    
    nn += 1



mpl.rcParams['font.family'] = 'sans-serif'

#norm = colorss.Norm(pars1.min(), pars1.max())
norm = mpl.colors.Normalize(vmin=np.log10(pars1.min()), vmax=np.log10(pars1.max()))
ax_cbar = fig.add_axes([0.101, 0.9775, 0.8785, 0.01])
cbar_ax = plt.colorbar(mpl.cm.ScalarMappable(cmap=cmap3, norm=norm), cax=ax_cbar, orientation='horizontal', location = 'top', ticks=LinearLocator(numticks=8))
cbar_ax.set_label(r'$\log_{10}r_c$', fontsize=16)
cbar_ax.ax.tick_params(width=1.5, length=5, which = 'major')
cbar_ax.ax.tick_params(width=1.1, length=4, which = 'minor')
cbar_ax.ax.xaxis.set_minor_locator(AutoMinorLocator())
cbar_ax.ax.xaxis.set_major_formatter(mpl.ticker.FormatStrFormatter(r'$'+'%.2g'+r'$'))


plt.tight_layout()

plt.subplots_adjust(wspace=0, hspace=0)

"""ac_arr = np.linspace(0.01, 1, 15)
par1 = 500
par2 = 0
deltac = delta_c(ac_arr, model, model_H, par1, par2)


di = deltac.binary_search_di(1, model, model_H, par1, par2,
                             0, len(delta_ini)-1, abs_err)
print(di)
delta_nl = deltac.collapse(di, model, model_H, par1, par2)
delta = delta_nl[:, 1]
a = delta_nl[:, 0]
cosmological_library = cosmological_functions(
    a, model, model_H, par1, par2)
H = cosmological_library.H_f(a, model_H, par1, par2)
dH = cosmological_library.dH_f(a, model_H, par1, par2)


G = 1/(8*np.pi)
Hdot = a*H*dH
beta = 1 + 2*H*par1/c*(1+Hdot/(3*H**2))
epsilon = 8/(9*beta**2)*(H0*par1/c)**2*Omegam0*a**(-3)
RRV = (epsilon*delta)**(-1/3)
mu = cosmological_library.mu(
    a, model, model_H, par1, par2, type='nonlinear', x=RRV)

plt.plot(a, epsilon*delta)


par1 = 3000
par2 = 0
deltac = delta_c(ac_arr, model, model_H, par1, par2)


di = deltac.binary_search_di(1, model, model_H, par1, par2,
                             0, len(delta_ini)-1, abs_err)
print(di)
delta_nl = deltac.collapse(di, model, model_H, par1, par2)
delta = delta_nl[:, 1]
a = delta_nl[:, 0]
cosmological_library = cosmological_functions(
    a, model, model_H, par1, par2)
H = cosmological_library.H_f(a, model_H, par1, par2)
dH = cosmological_library.dH_f(a, model_H, par1, par2)


G = 1/(8*np.pi)
Hdot = a*H*dH
beta = 1 + 2*H*par1/c*(1+Hdot/(3*H**2))
epsilon = 8/(9*beta**2)*(H0*par1/c)**2*Omegam0*a**(-3)
RRV = (epsilon*delta)**(-1/3)
mu = cosmological_library.mu(
    a, model, model_H, par1, par2, type='nonlinear', x=RRV)

plt.plot(a, epsilon*delta)
plt.xlim(0.3, 1)
plt.ylim(0.05, 500)
plt.yscale('log')

"""
"""model = 'nDGP'
model_H = 'nDGP'
par1 = 3000
par2 = 0.5
a_arr = np.linspace(0.1, 1, 10)
reion = reionization(a_arr, model, model_H, par1, par2)

R_arr = reion.radius_solve(model, model_H, par1, par2, a_arr)

plt.plot(a_arr, R_arr)
plt.yscale('log')"""
# plt.plot(a, mu)
"""

model = 'kmoufl'
model_H = 'kmoufl'
par2 = 0.5
ac_arr = np.array([0.1, 0.5, 0.75, 1])
pars1 = np.linspace(0.1, 0.3, 10)

n = len(ac_arr)
colors = pl.cm.Reds(np.linspace(0, 1, 5))


for i in range(len(ac_arr)):
    Delta = []
    ac = ac_arr[i]
    a_arr = np.linspace(ai, ac, 10000)
    for par1 in pars1:
        reion = reionization(a_arr, model, model_H, par1, par2)
        a_vir, Deltavir = reion.Delta_vir(model, model_H, par1, par2, a_arr)
        print(Deltavir)
        Delta.append(Deltavir)
        # print(Deltavir)
    plt.plot(pars1, Delta, c=colors[i+1])

plt.xscale('log')

plt.axhline(18*np.pi**2, ls=':', c='tab:blue')"""
"""
par1 = 3000
par2 = 0
ac_arr = np.linspace(0.01, 1, 15)

for ac in ac_arr:
    deltac = delta_c(ac, model, model_H, par1, par2)
    dc = deltac.delta_c_at_ac(ac, model, model_H, par1, par2)
    plt.scatter(ac, dc, c='tab:blue')

plt.axhline(1.688, c='tab:blue', ls=':')


par1 = 500
par2 = 0
ac_arr = np.linspace(0.01, 1, 15)

for ac in ac_arr:
    deltac = delta_c(ac, model, model_H, par1, par2)
    dc = deltac.delta_c_at_ac(ac, model, model_H, par1, par2)
    plt.scatter(ac, dc, c='tab:orange')

plt.axhline(1.687, c='tab:orange', ls=':')
"""
"""
model = 'nDGP'
par2 = 0.5
ac_arr = np.array([0.1, 0.5, 0.75, 1])
pars1 = np.logspace(2.69897000434, 5, 10)

n = len(ac_arr)
colors = pl.cm.Reds(np.linspace(0, 1, 5))


for i in range(len(ac_arr)):
    Delta = []
    ac = ac_arr[i]
    a_arr = np.linspace(ai, ac, 10000)
    for par1 in pars1:
        reion = reionization(a_arr, model, model_H, par1, par2)
        a_vir, Deltavir = reion.Delta_vir(model, model_H, par1, par2, a_arr)
        print(Deltavir)
        Delta.append(Deltavir)
        # print(Deltavir)
    plt.plot(pars1, Delta, c=colors[i+1])

plt.xscale('log')

plt.axhline(18*np.pi**2, ls=':', c='tab:blue')"""
"""
par2 = 0.3
ac_arr = np.linspace(0.01, 1, 15)
par1 = 3000


deltac = delta_c(ac_arr, model, model_H, par1, par2)


di = deltac.binary_search_di(1, model, model_H, par1, par2,
                             0, len(delta_ini)-1, abs_err)
print(di)
delta_nl = deltac.collapse(di, model, model_H, par1, par2)
delta = delta_nl[:, 1]
a = delta_nl[:, 0]
cosmological_library = cosmological_functions(
    a, model, model_H, par1, par2)
H = cosmological_library.H_f(a, model_H, par1, par2)
dH = cosmological_library.dH_f(a, model_H, par1, par2)


G = 1/(8*np.pi)
Hdot = a*H*dH
beta = 1 + 2*H*par1/c*(1+Hdot/(3*H**2))
epsilon = 8/(9*beta**2)*(H0*par1/c)**2*Omegam0*a**(-3)
RRV = (epsilon*delta)**(-1/3)
mu = cosmological_library.mu(
    a, model, model_H, par1, par2, type='nonlinear', x=RRV)

plt.plot(a, mu, ls='-', c='tab:orange')
mu = cosmological_library.mu(
    a, model, model_H, par1, par2, type='linear', x=RRV)

plt.plot(a, mu, ls=':', c='tab:orange')


par2 = 0.3
ac_arr = np.linspace(0.01, 1, 15)
par1 = 500


deltac = delta_c(ac_arr, model, model_H, par1, par2)


di = deltac.binary_search_di(1, model, model_H, par1, par2,
                             0, len(delta_ini)-1, abs_err)
print(di)
delta_nl = deltac.collapse(di, model, model_H, par1, par2)
delta = delta_nl[:, 1]
a = delta_nl[:, 0]
cosmological_library = cosmological_functions(
    a, model, model_H, par1, par2)
H = cosmological_library.H_f(a, model_H, par1, par2)
dH = cosmological_library.dH_f(a, model_H, par1, par2)


G = 1/(8*np.pi)
Hdot = a*H*dH
beta = 1 + 2*H*par1/c*(1+Hdot/(3*H**2))
epsilon = 8/(9*beta**2)*(H0*par1/c)**2*Omegam0*a**(-3)
RRV = (epsilon*delta)**(-1/3)
mu = cosmological_library.mu(
    a, model, model_H, par1, par2, type='nonlinear', x=RRV)

plt.plot(a, mu, ls='-', c='tab:blue')
mu = cosmological_library.mu(
    a, model, model_H, par1, par2, type='linear', x=RRV)

plt.plot(a, mu, ls=':', c='tab:blue')


plt.yscale('log')
plt.xlim(0.2, 1)"""
# p
"""
plt.yscale('log')
plt.ylabel(r'$\delta_{\rm m}(a)$', size='16')
# plt.ylim(1.65, 1.7)
# plt.axhline(1.686, c='tab:gray')

# plt.axhline(1.672, c='tab:gray', ls=':')
# plt.xlim(10**(-3),1)
# plt.legend(loc='best')
plt.grid(".")
"""


#plt.tight_layout()
plt.savefig('SMF_nDGP_double_power.pdf', bbox_inches='tight')

